Interaction Matters: An Evaluation Framework for Interactive Dialogue Assessment on English Second Language Conversations

We present an evaluation framework for interactive dialogue assessment in the context of English as a Second Language (ESL) speakers. Our framework collects dialogue-level interactivity labels (e.g., topic management; 4 labels in total) and micro-level span features (e.g., backchannels; 17 features in total). Given our annotated data, we study how the micro-level features influence the (higher level) interactivity quality of ESL dialogues by constructing various machine learning-based models. Our results demonstrate that certain micro-level features strongly correlate with interactivity quality, like reference word (e.g., she, her, he), revealing new insights about the interaction between higher-level dialogue quality and lower-level linguistic signals. Our framework also provides a means to assess ESL communication, which is useful for language assessment.

==> appendix/Rename.py <==
import os
import pandas as pd

def rename_and_record_files(folder_path):
   
    files = [f for f in os.listdir(folder_path) if f.endswith('.xlsx') or f.endswith('.xls')]

    
    records = []

    for i, file in enumerate(files, start=1):
        new_name = f"G{i}.xlsx"
        original_path = os.path.join(folder_path, file)
        new_path = os.path.join(folder_path, new_name)

        os.rename(original_path, new_path)
        records.append({'Original Name': file, 'New Name': new_name})

    
    df = pd.DataFrame(records)
    df.to_excel(os.path.join(folder_path, 'renaming_record.xlsx'), index=False)


folder_path = 'Renamed_output'  
rename_and_record_files(folder_path)


==> appendix/assign_documents.py <==
import os
import shutil
from itertools import cycle

def distribute_files(num_people, files_per_person, source_folder, dest_folder):
   
    files = os.listdir(source_folder)
    if len(files) < files_per_person:
        print("Not enough files.")
        return

   
    if not os.path.exists(dest_folder):
        os.mkdir(dest_folder)

   
    file_cycle = cycle(files)
    for person in range(1, num_people + 1):
        person_folder = os.path.join(dest_folder, f"Person_{person}")
        os.mkdir(person_folder)

        for _ in range(files_per_person):
            file_to_copy = next(file_cycle)
            shutil.copy(os.path.join(source_folder, file_to_copy), person_folder)


num_people = int(input("Please enter the number of people："))
files_per_person = int(input("Please enter the number of documents assigned per person:"))


source_folder = 'Renamed_output' 
dest_folder = 'Assigned_documents'  

distribute_files(num_people, files_per_person, source_folder, dest_folder)


==> appendix/word_to_excel.py <==
import os
import re
from docx import Document
import pandas as pd

def process_document_with_id(doc_path):
    # Load the Word document
    doc = Document(doc_path)

    # Combine paragraphs into a single text, removing all newline characters
    combined_text = ' '.join([p.text.replace('\n', ' ') for p in doc.paragraphs if p.text.strip() != ''])

    # Pattern to identify speakers and split the text accordingly
    pattern = r'(SPK_\d+|Rena)\s*'
    segments = re.split(pattern, combined_text)
    segments = [seg.strip() for seg in segments if seg.strip()]  # Removing any empty strings

    # Pairing speakers with their corresponding dialogue and adding dialogue ID
    data = []
    speaker = None
    dialogue_id_base = os.path.splitext(os.path.basename(doc_path))[0]  # Base for dialogue ID
    dialogue_count = 1  # Starting dialogue count

    for seg in segments:
        if seg in {'SPK_2', 'SPK_1', 'Rena'}:
            speaker = seg  # Update the speaker
        elif speaker:
            dialogue_id = f"{dialogue_id_base}_{dialogue_count}"
            data.append({'Dialogue ID': dialogue_id, 'Speaker': speaker, 'Content': seg})
            speaker = None  # Reset the speaker for the next dialogue
            dialogue_count += 1  # Increment dialogue count

    # Convert the data to a DataFrame
    return pd.DataFrame(data)

def process_all_documents(input_folder, output_folder):
    # Ensure output directory exists
    if not os.path.exists(output_folder):
        os.makedirs(output_folder)

    # Process each Word document in the input folder
    for filename in os.listdir(input_folder):
        if filename.endswith('.docx'):
            doc_path = os.path.join(input_folder, filename)
            df = process_document_with_id(doc_path)

            # Save the DataFrame to an Excel file in the output folder
            output_file = os.path.join(output_folder, filename.replace('.docx', '.xlsx'))
            df.to_excel(output_file, index=False)

# Define input and output folders
input_folder = 'Input'  # Replace with your actual input folder path
output_folder = 'Output'  # Replace with your actual output folder path

# Process all Word documents in the input folder
process_all_documents(input_folder, output_folder)

